High-frequency asymptotic behavior of self-energies in quantum impurity models

We present explicit expressions for the high-frequency asymptotic behavior of electron self-energy of general quantum impurity models, which may be useful for improving the convergence of dynamical mean-field calculations and for the analytic continuation of the electron self-energy. We also give results, expressed in more physical terms, for the two-orbital and three-orbital rotationally invariant Slater-Kanamori interactions, in order to facilitate calculations of transition metal oxides.

==> Asymptotics_supplementary.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    761256,      23318]
NotebookOptionsPosition[    758484,      23225]
NotebookOutlinePosition[    758841,      23241]
CellTagsIndexPosition[    758798,      23238]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Program to calculate high frequency asymptotics of self-energies for \
n-orbital model with rotationally invariant Slater-Kanamori Interaction\
\>", "Title",
 CellChangeTimes->{{3.518196122857119*^9, 3.518196195052052*^9}, {
  3.520381768210829*^9, 3.520381770521769*^9}}],

Cell["\<\
X. Wang, H. T. Dang, and A. J. Millis
 June-July 2011\
\>", "Text",
 CellChangeTimes->{{3.51819620232378*^9, 3.5181962105227737`*^9}, {
  3.518262752606324*^9, 3.518262759407571*^9}, {3.520381692054837*^9, 
  3.520381698323649*^9}}],

Cell[CellGroupData[{

Cell["Initialize", "Section",
 CellChangeTimes->{{3.518196215787241*^9, 3.5181962181710463`*^9}}],

Cell["\<\
Download sneg library from http://nrgljubljana.ijs.si/sneg/sneg.m and place \
in the working directory.\
\>", "Text",
 CellChangeTimes->{{3.518196223410841*^9, 3.5181962814834633`*^9}, {
   3.518261067700884*^9, 3.518261071498713*^9}, {3.518262238466831*^9, 
   3.518262249217379*^9}, {3.518542514363154*^9, 3.518542545617319*^9}, 
   3.5203818388734818`*^9}],

Cell["\<\
Set mathematica directory to the working directory which contains sneg.m \
\>", "Text",
 CellChangeTimes->{{3.518196301541519*^9, 3.5181963430360203`*^9}, {
   3.5182622523694687`*^9, 3.5182622633373528`*^9}, 3.520428504479048*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", "\"\</your/working/directory\>\"", "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.518196389588793*^9, 3.518196410591648*^9}}],

Cell["Load sneg library", "Text",
 CellChangeTimes->{{3.518196357740954*^9, 3.51819636151472*^9}, 
   3.518261372481762*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "sneg`"}]], "Input",
 CellChangeTimes->{{3.5181963651991367`*^9, 3.518196382116335*^9}}],

Cell[BoxData["\<\"sneg 1.228 Copyright (C) 2011 Rok Zitko\"\>"], "Print",
 CellChangeTimes->{
  3.518262571564816*^9, 3.5185330184286003`*^9, {3.520428700530911*^9, 
   3.520428727889915*^9}}],

Cell[BoxData["\<\"sneg.m $Id: sneg.m,v 1.228 2011/03/17 13:14:24 rokzitko Exp \
rokzitko $ loaded\"\>"], "Output",
 CellChangeTimes->{
  3.518262572203714*^9, 3.5185330191249332`*^9, {3.520428702049942*^9, 
   3.520428728370572*^9}}]
}, Open  ]],

Cell["\<\
Set recursion and iteration limits according to size of problem \
\>", "Text",
 CellChangeTimes->{{3.518196477702406*^9, 3.518196490829401*^9}, 
   3.518261384137245*^9, 3.5203819079905577`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$RecursionLimit", "=", "2000"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"$IterationLimit", "=", "8000"}], ";"}]}], "Input"],

Cell["\<\
Define fermion operators for sneg calculation (d: impurity model operator)\
\>", "Text",
 CellChangeTimes->{{3.5181965924639053`*^9, 3.5181966307655373`*^9}, 
   3.518261388569242*^9, {3.5182622863453417`*^9, 3.518262301856967*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"snegfermionoperators", "[", "d", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.5182622832288733`*^9, 3.518262283749257*^9}}],

Cell["\<\
Define non-Hubbard interactions (exchange and pairing interactions)\
\>", "Text",
 CellChangeTimes->{{3.518196711423793*^9, 3.518196715301723*^9}, {
  3.5182614030478163`*^9, 3.518261413096066*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"exchange", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"op1_", "?", "fermionQ"}], "[", "j1___", "]"}], ",", 
     RowBox[{
      RowBox[{"op2_", "?", "fermionQ"}], "[", "j2___", "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"nc", "[", 
     RowBox[{
      RowBox[{"op1", "[", 
       RowBox[{"CR", ",", "j1", ",", "DO"}], "]"}], ",", 
      RowBox[{"op2", "[", 
       RowBox[{"CR", ",", "j2", ",", "UP"}], "]"}], ",", 
      RowBox[{"op2", "[", 
       RowBox[{"AN", ",", "j2", ",", "DO"}], "]"}], ",", 
      RowBox[{"op1", "[", 
       RowBox[{"AN", ",", "j1", ",", "UP"}], "]"}]}], "]"}], "+", 
    RowBox[{"nc", "[", 
     RowBox[{
      RowBox[{"op1", "[", 
       RowBox[{"CR", ",", "j1", ",", "UP"}], "]"}], ",", 
      RowBox[{"op2", "[", 
       RowBox[{"CR", ",", "j2", ",", "DO"}], "]"}], ",", 
      RowBox[{"op2", "[", 
       RowBox[{"AN", ",", "j2", ",", "UP"}], "]"}], ",", 
      RowBox[{"op1", "[", 
       RowBox[{"AN", ",", "j1", ",", "DO"}], "]"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"pairing", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"op1_", "?", "fermionQ"}], "[", "j1___", "]"}], ",", 
     RowBox[{
      RowBox[{"op2_", "?", "fermionQ"}], "[", "j2___", "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"nc", "[", 
     RowBox[{
      RowBox[{"op1", "[", 
       RowBox[{"CR", ",", "j1", ",", "DO"}], "]"}], ",", 
      RowBox[{"op1", "[", 
       RowBox[{"CR", ",", "j1", ",", "UP"}], "]"}], ",", 
      RowBox[{"op2", "[", 
       RowBox[{"AN", ",", "j2", ",", "DO"}], "]"}], ",", 
      RowBox[{"op2", "[", 
       RowBox[{"AN", ",", "j2", ",", "UP"}], "]"}]}], "]"}], "+", 
    RowBox[{"nc", "[", 
     RowBox[{
      RowBox[{"op2", "[", 
       RowBox[{"CR", ",", "j2", ",", "DO"}], "]"}], ",", 
      RowBox[{"op2", "[", 
       RowBox[{"CR", ",", "j2", ",", "UP"}], "]"}], ",", 
      RowBox[{"op1", "[", 
       RowBox[{"AN", ",", "j1", ",", "DO"}], "]"}], ",", 
      RowBox[{"op1", "[", 
       RowBox[{"AN", ",", "j1", ",", "UP"}], "]"}]}], "]"}]}]}], 
  ";"}]}], "Input"],

Cell["Define interaction constants", "Text",
 CellChangeTimes->{{3.518196912959455*^9, 3.518196916367263*^9}, {
  3.518261414664093*^9, 3.518261414848007*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"snegrealconstants", "[", "U", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"snegrealconstants", "[", "U1", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"snegrealconstants", "[", "J", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.5181969039112463`*^9, 3.5181969106015997`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Do calculation", "Section",
 CellChangeTimes->{{3.518196964496117*^9, 3.51819696604729*^9}, {
  3.518261364152391*^9, 3.51826136452164*^9}}],

Cell[TextData[{
 "\n\nAt high frequencies the self energy is\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalSigma]", "=", 
    SubscriptBox["\[CapitalSigma]", "\[Infinity]"]}], TraditionalForm]]],
 "+",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalSigma]", "1"], TraditionalForm]]],
 "/",
 Cell[BoxData[
  FormBox[
   SubscriptBox["i\[Omega]", "n"], TraditionalForm]]],
 "\n\nThe coefficients are given by \n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[CapitalSigma]", "\[Infinity]"], "=", 
     RowBox[{"-", 
      RowBox[{"\[LeftAngleBracket]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"[", 
          RowBox[{"H", ",", "d"}], "]"}], ",", 
         SuperscriptBox["d", "+"]}], "}"}], "\[RightAngleBracket]"}]}]}], ",",
     "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["\[CapitalSigma]", "1"], "=", 
     RowBox[{
      RowBox[{"\[LeftAngleBracket]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"[", 
          RowBox[{"H", ",", 
           RowBox[{"[", 
            RowBox[{"H", ",", "d"}], "]"}]}], "]"}], ",", 
         SuperscriptBox["d", "+"]}], "}"}], "\[RightAngleBracket]"}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         SubscriptBox["\[CapitalSigma]", "\[Infinity]"], ")"}], "2"], 
       "."}]}]}]}], TraditionalForm]]],
 "\n\nIn the following ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " code, we calculate all the commutators and anticommutators. To get the \
high frequency coefficients, one only needs to take the average of these \
results. In our calculations, the notations are\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"res1", "=", 
     RowBox[{"[", 
      RowBox[{"H", ",", 
       SubscriptBox["d", "\[Alpha]\[Sigma]"]}], "]"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"res2", "=", 
     RowBox[{"[", 
      RowBox[{"H", ",", 
       RowBox[{"[", 
        RowBox[{"H", ",", 
         SubscriptBox["d", "\[Alpha]\[Sigma]"]}], "]"}]}], "]"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["\[CapitalSigma]", "\[Infinity]"], "=", 
     RowBox[{"-", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"[", 
         RowBox[{"H", ",", "d"}], "]"}], ",", 
        SuperscriptBox["d", "+"]}], "}"}]}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     SubscriptBox["G", "2"], "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"[", 
         RowBox[{"H", ",", 
          RowBox[{"[", 
           RowBox[{"H", ",", "d"}], "]"}]}], "]"}], ",", 
        SuperscriptBox["d", "+"]}], "}"}], "."}]}]}], TraditionalForm]]],
 "\n\nIn the following, we demonstrate the code for 5-band, 1-band, 2-band, \
and 3-band models."
}], "Text",
 CellChangeTimes->{{3.51819699277752*^9, 3.518196999567239*^9}, {
   3.518261418887982*^9, 3.518261419127932*^9}, {3.518261458551502*^9, 
   3.518261692365761*^9}, {3.518261888788642*^9, 3.5182619498402653`*^9}, {
   3.518262697195746*^9, 3.5182627365191107`*^9}, {3.5182627819668837`*^9, 
   3.51826279609788*^9}, {3.518263499677785*^9, 3.5182635306883097`*^9}, {
   3.518528717401228*^9, 3.5185287183812027`*^9}, {3.518529133494385*^9, 
   3.518529156260639*^9}, {3.518529197975308*^9, 3.5185293317080593`*^9}, {
   3.518529373413816*^9, 3.5185296369716988`*^9}, {3.518529688283577*^9, 
   3.518529791073958*^9}, {3.518529858667637*^9, 3.51853032306769*^9}, {
   3.5185303564077473`*^9, 3.5185306591442137`*^9}, {3.518530691888851*^9, 
   3.518530803117684*^9}, 3.51853103048628*^9, {3.5185310647063913`*^9, 
   3.518531077676206*^9}, {3.518531151919697*^9, 3.5185312183335752`*^9}, {
   3.518531249631789*^9, 3.518531390317462*^9}, {3.5185314206352882`*^9, 
   3.5185314737280693`*^9}, {3.51853152355379*^9, 3.518531698016149*^9}, {
   3.518531734895708*^9, 3.518531794675106*^9}, {3.518531879516262*^9, 
   3.5185319468694563`*^9}, {3.518532075632519*^9, 3.518532288217346*^9}, {
   3.5185323796867*^9, 3.518532657353189*^9}, {3.518533259183339*^9, 
   3.5185334681194077`*^9}, {3.518533757640809*^9, 3.518533761661951*^9}, {
   3.518533822086981*^9, 3.518533860186335*^9}, {3.51853567343624*^9, 
   3.518535702405574*^9}, {3.518535753974531*^9, 3.518535753974584*^9}, {
   3.518540718014864*^9, 3.5185407498953857`*^9}, {3.5185408087741613`*^9, 
   3.518540824848414*^9}, {3.518540868823113*^9, 3.5185409109473457`*^9}, {
   3.518540945110705*^9, 3.518540986270438*^9}, {3.520428651916201*^9, 
   3.5204286557451353`*^9}}],

Cell[TextData[StyleBox["\n\nExample : 5-band model", "Subsection"]], "Text",
 CellChangeTimes->{{3.5182633472092667`*^9, 3.518263422516055*^9}, {
   3.518532327231183*^9, 3.518532330862761*^9}, {3.518533783589134*^9, 
   3.518533783865899*^9}, 3.52042863695187*^9}],

Cell["\<\
We use the 5-band Slater-Kanamori model as an example. 
Set number of orbitals nOrb (nOrb=5 in this example) and define the \
Hamiltonian. 
The Hamiltonian is set to be the interacting one, the kinetic part of the \
Hamiltonian is excluded in this calculation.\
\>", "Text",
 CellChangeTimes->{{3.51819699277752*^9, 3.518196999567239*^9}, {
   3.518261418887982*^9, 3.518261419127932*^9}, {3.518261458551502*^9, 
   3.518261692365761*^9}, {3.518261888788642*^9, 3.5182619498402653`*^9}, {
   3.518262697195746*^9, 3.5182627365191107`*^9}, {3.5182627819668837`*^9, 
   3.51826279609788*^9}, {3.518263499677785*^9, 3.5182635306883097`*^9}, {
   3.518528717401228*^9, 3.5185287183812027`*^9}, {3.518529133494385*^9, 
   3.518529156260639*^9}, {3.518529197975308*^9, 3.5185293317080593`*^9}, {
   3.518529373413816*^9, 3.5185296369716988`*^9}, {3.518529688283577*^9, 
   3.518529791073958*^9}, {3.518529858667637*^9, 3.51853032306769*^9}, {
   3.5185303564077473`*^9, 3.518530360685388*^9}, 3.5185319529547358`*^9, 
   3.5185320261478453`*^9, {3.5185323335998917`*^9, 3.518532367493824*^9}, {
   3.518533691140102*^9, 3.518533692379279*^9}, {3.5203819955248747`*^9, 
   3.520382022389628*^9}, 3.52038207350758*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nOrb", "=", "5"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Hint", "=", 
   RowBox[{
    RowBox[{"U", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"hubbard", "[", 
        RowBox[{"d", "[", "n", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "nOrb"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"U1", "-", "J"}], ")"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"number", "[", 
         RowBox[{
          RowBox[{"d", "[", "n", "]"}], ",", "UP"}], "]"}], "~", "nc", "~", 
        RowBox[{"number", "[", 
         RowBox[{
          RowBox[{"d", "[", "m", "]"}], ",", "UP"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "nOrb"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", 
         RowBox[{"n", "+", "1"}], ",", "nOrb"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"U1", "-", "J"}], ")"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"number", "[", 
         RowBox[{
          RowBox[{"d", "[", "n", "]"}], ",", "DO"}], "]"}], "~", "nc", "~", 
        RowBox[{"number", "[", 
         RowBox[{
          RowBox[{"d", "[", "m", "]"}], ",", "DO"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "nOrb"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", 
         RowBox[{"n", "+", "1"}], ",", "nOrb"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"U1", "~", "nc", "~", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"n", "\[NotEqual]", "m"}], ",", 
         RowBox[{
          RowBox[{"number", "[", 
           RowBox[{
            RowBox[{"d", "[", "n", "]"}], ",", "UP"}], "]"}], "~", "nc", "~", 
          RowBox[{"number", "[", 
           RowBox[{
            RowBox[{"d", "[", "m", "]"}], ",", "DO"}], "]"}]}], ",", "0"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "nOrb"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "nOrb"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"J", " ", 
     RowBox[{"(", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"exchange", "[", 
          RowBox[{
           RowBox[{"d", "[", "n", "]"}], ",", 
           RowBox[{"d", "[", "m", "]"}]}], "]"}], "+", 
         RowBox[{"pairing", "[", 
          RowBox[{
           RowBox[{"d", "[", "n", "]"}], ",", 
           RowBox[{"d", "[", "m", "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "nOrb"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"n", "+", "1"}], ",", "nOrb"}], "}"}]}], "]"}], ")"}]}]}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"H", "=", "Hint"}], ";"}]}], "Input",
 CellChangeTimes->{{3.518197004743478*^9, 3.518197005150712*^9}}],

Cell[TextData[{
 "Compute ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{"H", ",", 
     SubscriptBox["d", "\[Alpha]\[Sigma]"]}], "]"}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.518197068959487*^9, 3.518197085103044*^9}, {
   3.518197172609769*^9, 3.518197174407785*^9}, {3.518261712830801*^9, 
   3.518261713077701*^9}, 3.518261748653666*^9, {3.518261970284562*^9, 
   3.518261984515884*^9}, {3.518262064403257*^9, 3.518262066551311*^9}, {
   3.51853201489791*^9, 3.518532030521549*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"res1", "=", 
  RowBox[{"sumFullSimplify", "[", 
   RowBox[{"komutator", "[", 
    RowBox[{"H", ",", 
     RowBox[{"d", "[", 
      RowBox[{"AN", ",", "1", ",", "UP"}], "]"}]}], "]"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "U"}], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"J", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"J", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"J", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"J", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"J", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"J", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"J", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"J", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"J", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"J", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"J", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "J"}], "+", "U1"}], ")"}], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}]}]], "Output",
 CellChangeTimes->{3.5182625860193567`*^9, 3.518533044139926*^9}]
}, Open  ]],

Cell[TextData[{
 "Compute ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{"H", ",", 
     RowBox[{"[", 
      RowBox[{"H", ",", 
       SubscriptBox["d", "\[Alpha]\[Sigma]"]}], "]"}]}], "]"}], 
   TraditionalForm]]],
 " (typically a large output will appear)"
}], "Text",
 CellChangeTimes->{{3.51819710382347*^9, 3.518197132287421*^9}, {
  3.518261714541843*^9, 3.518261714861767*^9}, {3.518262024612171*^9, 
  3.518262055470117*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"res2", "=", 
  RowBox[{"komutator", "[", 
   RowBox[{"H", ",", "res1"}], "]"}]}]], "Input"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   PanelBox[GridBox[{
      {
       StyleBox[
        StyleBox[
         DynamicBox[ToBoxes[
           FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
           StandardForm],
          ImageSizeCache->{350., {3., 10.}}],
         StripOnInput->False,
         DynamicUpdating->True], "Panel",
        StripOnInput->False,
        Background->None]},
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "J"}], "+", "U1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"2", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"2", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}]}], "+", 
                RowBox[{
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"3", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"3", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}]}], "+", 
                RowBox[{
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"4", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"4", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}]}], "+", 
                RowBox[{
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"5", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"5", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}]}], "-", 
                RowBox[{
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"2", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"3", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"2", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"3", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}]}], "-", 
                RowBox[{
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"2", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"4", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"2", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"4", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}]}], "-", 
                RowBox[{
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"2", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"5", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"2", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"5", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}]}], "-", 
                RowBox[{
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"3", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"4", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"3", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"4", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}]}], "-", 
                RowBox[{
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"3", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"5", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"3", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"5", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}]}], "-", 
                RowBox[{
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"4", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"5", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"4", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"5", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}]}]}], ")"}]}], "+", 
             RowBox[{"U1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"2", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"2", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}]}], "+", 
                RowBox[{
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"2", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"2", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}]}], "+", 
                RowBox[{
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"3", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"3", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}]}], "+", 
                RowBox[{"\[LeftSkeleton]", "29", "\[RightSkeleton]"}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "J"}], "+", "U1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"2", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"2", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}]}], "+", 
                RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], "+", 
                RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], "+", 
                RowBox[{"\[LeftSkeleton]", "13", "\[RightSkeleton]"}]}], 
               ")"}]}], "-", 
             RowBox[{"J", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[LeftSkeleton]", "44", "\[RightSkeleton]"}], "+", 
                RowBox[{
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"5", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"5", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
                   RowBox[{"\[LeftSkeleton]", "2", "\[RightSkeleton]"}]],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{
                    RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
                    RowBox[{
                    "\[LeftSkeleton]", "1", 
                    "\[RightSkeleton]"}]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"2", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"2", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}]}], "+", 
                RowBox[{
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"5", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"5", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"3", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"3", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}]}], "+", 
                RowBox[{
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"5", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"5", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"4", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"4", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}]}]}], ")"}]}], "+", 
             RowBox[{"U", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}]}], "-", 
                RowBox[{
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"2", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"2", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"2", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"2", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}]}], "-", 
                RowBox[{
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"3", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"3", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"3", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"3", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}]}], "-", 
                RowBox[{
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"4", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"4", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"4", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"4", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}]}], "-", 
                RowBox[{
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"5", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"5", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\[Dagger]\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"1", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"5", 
                    StyleBox["\<\"\[DownArrow]\"\>",
                    FontColor->RGBColor[0, 0, 1]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}], 
                 StyleBox["\[CenterDot]",
                  FontColor->RGBColor[0, 1, 0]], 
                 StyleBox[
                  SubsuperscriptBox["d", 
                   RowBox[{"5", 
                    StyleBox["\<\"\[DoubleUpArrow]\"\>",
                    FontColor->RGBColor[1, 0, 0]]}], "\<\"\"\>"],
                  ScriptSizeMultipliers->1,
                  ScriptBaselineShifts->{1, 1}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"\[LeftSkeleton]", "32", "\[RightSkeleton]"}], "+", 
          RowBox[{"U1", " ", 
           RowBox[{"(", 
            RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], ")"}]}]}],
         Short[#, 10]& ],
        Background->GrayLevel[1],
        BaseStyle->{Deployed -> False},
        Frame->True,
        FrameStyle->GrayLevel[0, 0.2],
        StripOnInput->False]},
      {
       RowBox[{
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
             StandardForm],
            ImageSizeCache->{63., {0., 10.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 14, 23058951701598052818, 10/2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
             StandardForm],
            ImageSizeCache->{66., {0., 10.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 14, 23058951701598052818, 10 2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
             StandardForm],
            ImageSizeCache->{105., {3., 10.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 14, 23058951701598052818, Infinity],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
             StandardForm],
            ImageSizeCache->{94., {0., 10.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>FrontEndExecute[{
            FrontEnd`SetOptions[
            FrontEnd`$FrontEnd, 
             FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
            FrontEnd`FrontEndToken["PreferencesDialog"]}],
         Evaluator->None,
         Method->"Preemptive"]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[1.2]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    DefaultBaseStyle->{},
    FrameMargins->5],
   Deploy,
   DefaultBaseStyle->{Deployed -> True}],
  Out[14]]], "Output",
 CellChangeTimes->{3.518262605238407*^9, 3.5185330669300957`*^9}]
}, Open  ]],

Cell[TextData[{
 "Compute all up-up anticommutator ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["G", "2"], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"[", 
       RowBox[{"H", ",", " ", 
        RowBox[{"[", 
         RowBox[{"H", ",", " ", 
          SubscriptBox["d", "\[Alpha]\[Sigma]"]}], "]"}]}], "]"}], ",", 
      SuperscriptBox[
       SubscriptBox["d", "\[Alpha]\[Sigma]"], "+"]}], "}"}]}], 
   TraditionalForm]]],
 " "
}], "Text",
 CellChangeTimes->{{3.518197179526992*^9, 3.518197185047331*^9}, {
  3.5182617168294897`*^9, 3.518261732341526*^9}, {3.518262086578897*^9, 
  3.5182621337607393`*^9}, {3.5182621674081783`*^9, 3.518262189998411*^9}, {
  3.518262539269094*^9, 3.518262540044598*^9}, {3.5185326993419037`*^9, 
  3.518532708700986*^9}, {3.518532741694952*^9, 3.51853274395907*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["G", "2"], "=", 
   RowBox[{"antikomutator", "[", 
    RowBox[{"res2", ",", 
     RowBox[{"d", "[", 
      RowBox[{"CR", ",", "1", ",", "UP"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"sumFullSimplify", "[", 
  SubscriptBox["G", "2"], "]"}]}], "Input",
 CellChangeTimes->{{3.518197201083599*^9, 3.51819720515355*^9}, {
  3.5185327156330643`*^9, 3.518532724175971*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["J", "2"]}], "+", 
     SuperscriptBox["U", "2"]}], ")"}], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["J", "2"], "+", 
     SuperscriptBox["U1", "2"]}], ")"}], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"J", "-", "U1"}], ")"}], "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["J", "2"], "+", 
     SuperscriptBox["U1", "2"]}], ")"}], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"J", "-", "U1"}], ")"}], "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["J", "2"], "+", 
     SuperscriptBox["U1", "2"]}], ")"}], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{
   SuperscriptBox["U1", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{
   SuperscriptBox["U1", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{
   SuperscriptBox["U1", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", "J", " ", "U", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"4", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", "J", " ", "U", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"4", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", "J", " ", "U", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"4", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", "J", " ", "U", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"4", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", "U", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", "U", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", "U", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", "U", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", "U", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", "U", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", "U", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", "U", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", "J", " ", "U", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", "J", " ", "U", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", "J", " ", "U", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", "J", " ", "U", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["U1", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["U1", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["U1", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["U1", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["U1", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["U1", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["U1", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["U1", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"4", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["U1", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["U1", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"4", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["U1", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["U1", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"4", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["U1", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["U1", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["U1", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["U1", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["U1", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["U1", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["U1", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"4", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["U1", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["U1", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"4", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["U1", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["U1", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["U1", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["U1", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["U1", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"4", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["U1", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"J", "-", "U1"}], ")"}], " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}]}]], "Output",
 CellChangeTimes->{3.518262647905274*^9, 3.518533116799858*^9}]
}, Open  ]],

Cell[TextData[{
 "Compute up-down anticommutator ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{"[", 
      RowBox[{"H", ",", " ", 
       RowBox[{"[", 
        RowBox[{"H", ",", " ", 
         SubscriptBox["d", "\[Alpha]\[Sigma]"]}], "]"}]}], "]"}], ",", 
     SuperscriptBox[
      SubscriptBox["d", 
       RowBox[{"\[Alpha]", 
        OverscriptBox["\[Sigma]", "_"]}]], "+"]}], "}"}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.518197212495417*^9, 3.518197215711215*^9}, {
  3.518262155754148*^9, 3.518262156218272*^9}, {3.518262524951808*^9, 
  3.518262554973151*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["G", 
    RowBox[{"2", "ud"}]], "=", 
   RowBox[{"antikomutator", "[", 
    RowBox[{"res2", ",", 
     RowBox[{"d", "[", 
      RowBox[{"CR", ",", "1", ",", "DO"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"sumFullSimplify", "[", 
  SubscriptBox["G", 
   RowBox[{"2", "ud"}]], "]"}]}], "Input",
 CellChangeTimes->{{3.518197231163802*^9, 3.5181972503538227`*^9}, {
  3.518532761608234*^9, 3.518532791600027*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["J", "2"]}], "+", 
      SuperscriptBox["U", "2"]}], ")"}]}], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["J", "2"], "-", 
     RowBox[{"U", " ", "U1"}]}], ")"}], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", "J", " ", "U", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "U", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "U", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", "J", " ", "U", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "U", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "U", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", "J", " ", "U", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "U", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "U", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", "J", " ", "U", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "U", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"2", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{2, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"3", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{3, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{
   SuperscriptBox["J", "2"], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{"2", " ", "J", " ", "U1", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"J", " ", 
   RowBox[{"(", 
    RowBox[{"J", "-", 
     RowBox[{"2", " ", "U1"}]}], ")"}], " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          
          StyleForm[#, FontColor -> 
           RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"4", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{4, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"5", 
         TagBox[
          StyleBox["\<\"\[DoubleUpArrow]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{5, 
          StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}]}]], "Output",
 CellChangeTimes->{3.5182626711287737`*^9, 3.518533147535987*^9}]
}, Open  ]],

Cell[TextData[{
 "Self energy coefficients ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalSigma]", "\[Infinity]"], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.5185328319219112`*^9, 3.518532866971615*^9}, 
   3.518532935578744*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalSigma]", "\[Infinity]"], "=", 
   RowBox[{"-", 
    RowBox[{"antikomutator", "[", 
     RowBox[{"res1", ",", 
      RowBox[{"d", "[", 
       RowBox[{"CR", ",", "1", ",", "UP"}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"sumFullSimplify", "[", 
  SubscriptBox["\[CapitalSigma]", "\[Infinity]"], "]"}]}], "Input",
 CellChangeTimes->{{3.518532869920679*^9, 3.518532922230516*^9}, 
   3.518533170591885*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"U", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          
          StyleForm[#, FontColor -> 
           RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
        "\[Dagger]"],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      InterpretationBox[
       SubsuperscriptBox["d", 
        RowBox[{"1", 
         TagBox[
          StyleBox["\<\"\[DownArrow]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
       Subsuperscript[Sneg`d, 
        RowBox[{1, 
          StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
       Editable->False],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "-", 
  RowBox[{"J", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"4", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{4, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"4", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{4, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"5", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{5, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"5", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{5, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], ")"}]}], "+", 
  RowBox[{"U1", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"4", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{4, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"4", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{4, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"4", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{4, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"4", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{4, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"5", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{5, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"5", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{5, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"5", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{5, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"5", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{5, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.5185331533543787`*^9, 3.518533172234681*^9}}]
}, Open  ]],

Cell[TextData[StyleBox["\n\nExample: 1-band model", "Subsection"]], "Text",
 CellChangeTimes->{{3.5182633472092667`*^9, 3.518263422516055*^9}, {
  3.51853361910888*^9, 3.518533627149968*^9}, {3.520428675323873*^9, 
  3.520428675355919*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nOrb", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Hint", "=", 
   RowBox[{
    RowBox[{"U", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"hubbard", "[", 
        RowBox[{"d", "[", "n", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "nOrb"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"U1", "-", "J"}], ")"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"number", "[", 
         RowBox[{
          RowBox[{"d", "[", "n", "]"}], ",", "UP"}], "]"}], "~", "nc", "~", 
        RowBox[{"number", "[", 
         RowBox[{
          RowBox[{"d", "[", "m", "]"}], ",", "UP"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "nOrb"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", 
         RowBox[{"n", "+", "1"}], ",", "nOrb"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"U1", "-", "J"}], ")"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"number", "[", 
         RowBox[{
          RowBox[{"d", "[", "n", "]"}], ",", "DO"}], "]"}], "~", "nc", "~", 
        RowBox[{"number", "[", 
         RowBox[{
          RowBox[{"d", "[", "m", "]"}], ",", "DO"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "nOrb"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", 
         RowBox[{"n", "+", "1"}], ",", "nOrb"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"U1", "~", "nc", "~", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"n", "\[NotEqual]", "m"}], ",", 
         RowBox[{
          RowBox[{"number", "[", 
           RowBox[{
            RowBox[{"d", "[", "n", "]"}], ",", "UP"}], "]"}], "~", "nc", "~", 
          RowBox[{"number", "[", 
           RowBox[{
            RowBox[{"d", "[", "m", "]"}], ",", "DO"}], "]"}]}], ",", "0"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "nOrb"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "nOrb"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"J", " ", 
     RowBox[{"(", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"exchange", "[", 
          RowBox[{
           RowBox[{"d", "[", "n", "]"}], ",", 
           RowBox[{"d", "[", "m", "]"}]}], "]"}], "+", 
         RowBox[{"pairing", "[", 
          RowBox[{
           RowBox[{"d", "[", "n", "]"}], ",", 
           RowBox[{"d", "[", "m", "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "nOrb"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"n", "+", "1"}], ",", "nOrb"}], "}"}]}], "]"}], ")"}]}]}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"H", "=", "Hint"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"res1", "=", 
   RowBox[{"sumFullSimplify", "[", 
    RowBox[{"komutator", "[", 
     RowBox[{"H", ",", 
      RowBox[{"d", "[", 
       RowBox[{"AN", ",", "1", ",", "UP"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"res2", "=", 
   RowBox[{"komutator", "[", 
    RowBox[{"H", ",", "res1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["G", "2"], "=", 
   RowBox[{"antikomutator", "[", 
    RowBox[{"res2", ",", 
     RowBox[{"d", "[", 
      RowBox[{"CR", ",", "1", ",", "UP"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(G\), \(2\)]\)=\>\"", ",", 
    RowBox[{"sumFullSimplify", "[", 
     SubscriptBox["G", "2"], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalSigma]", "\[Infinity]"], "=", 
   RowBox[{"-", 
    RowBox[{"antikomutator", "[", 
     RowBox[{"res1", ",", 
      RowBox[{"d", "[", 
       RowBox[{"CR", ",", "1", ",", "UP"}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[CapitalSigma]\), \(\[Infinity]\)]\)=\>\"", ",", 
    RowBox[{"sumFullSimplify", "[", 
     SubscriptBox["\[CapitalSigma]", "\[Infinity]"], "]"}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.51031598528714*^9, 3.510316020742398*^9}, {
   3.510316514325821*^9, 3.510316725207428*^9}, {3.510317180389243*^9, 
   3.510317207830034*^9}, {3.510317239853644*^9, 3.510317242152402*^9}, {
   3.510317363398096*^9, 3.510317364112014*^9}, {3.510319534451267*^9, 
   3.510319569015196*^9}, {3.510331663220395*^9, 3.510331667237956*^9}, {
   3.5182631212170763`*^9, 3.518263167139955*^9}, {3.518263300638493*^9, 
   3.5182633189083853`*^9}, 3.51826337354559*^9, {3.518533487694161*^9, 
   3.518533553810376*^9}, {3.520428678020646*^9, 3.5204286781030207`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(G\\), \\(2\\)]\\)=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    SuperscriptBox["U", "2"], " ", 
    RowBox[{
     TagBox[
      StyleBox[
       InterpretationBox[
        SubsuperscriptBox["d", 
         RowBox[{"1", 
          TagBox[
           StyleBox["\<\"\[DownArrow]\"\>",
            FontColor->RGBColor[0, 0, 1]],
           
           StyleForm[#, FontColor -> 
            RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
        Subsuperscript[Sneg`d, 
         RowBox[{1, 
           StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
         "\[Dagger]"],
        Editable->False],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       InterpretationBox[
        SubsuperscriptBox["d", 
         RowBox[{"1", 
          TagBox[
           StyleBox["\<\"\[DownArrow]\"\>",
            FontColor->RGBColor[0, 0, 1]],
           StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
        Subsuperscript[Sneg`d, 
         RowBox[{1, 
           StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
        Editable->False],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}]}]}],
  SequenceForm["\!\(\*SubscriptBox[\(G\), \(2\)]\)=", Sneg`U^2 Sneg`nc[
     Sneg`d[0, 1, 0], 
     Sneg`d[1, 1, 0]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.520428693440316*^9, 3.5204287505395193`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalSigma]\\), \
\\(\[Infinity]\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"U", " ", 
    RowBox[{
     TagBox[
      StyleBox[
       InterpretationBox[
        SubsuperscriptBox["d", 
         RowBox[{"1", 
          TagBox[
           StyleBox["\<\"\[DownArrow]\"\>",
            FontColor->RGBColor[0, 0, 1]],
           
           StyleForm[#, FontColor -> 
            RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
        Subsuperscript[Sneg`d, 
         RowBox[{1, 
           StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
         "\[Dagger]"],
        Editable->False],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       InterpretationBox[
        SubsuperscriptBox["d", 
         RowBox[{"1", 
          TagBox[
           StyleBox["\<\"\[DownArrow]\"\>",
            FontColor->RGBColor[0, 0, 1]],
           StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
        Subsuperscript[Sneg`d, 
         RowBox[{1, 
           StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
        Editable->False],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}]}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(\[CapitalSigma]\), \(\[Infinity]\)]\)=", Sneg`U 
   Sneg`nc[
     Sneg`d[0, 1, 0], 
     Sneg`d[1, 1, 0]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.520428693440316*^9, 3.520428750591138*^9}]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["\n\nExample: 2-band model", "Subsection"]], "Text",
 CellChangeTimes->{{3.5182633472092667`*^9, 3.518263422516055*^9}, {
  3.51853361910888*^9, 3.518533627149968*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nOrb", "=", "2"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Hint", "=", 
   RowBox[{
    RowBox[{"U", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"hubbard", "[", 
        RowBox[{"d", "[", "n", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "nOrb"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"U1", "-", "J"}], ")"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"number", "[", 
         RowBox[{
          RowBox[{"d", "[", "n", "]"}], ",", "UP"}], "]"}], "~", "nc", "~", 
        RowBox[{"number", "[", 
         RowBox[{
          RowBox[{"d", "[", "m", "]"}], ",", "UP"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "nOrb"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", 
         RowBox[{"n", "+", "1"}], ",", "nOrb"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"U1", "-", "J"}], ")"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"number", "[", 
         RowBox[{
          RowBox[{"d", "[", "n", "]"}], ",", "DO"}], "]"}], "~", "nc", "~", 
        RowBox[{"number", "[", 
         RowBox[{
          RowBox[{"d", "[", "m", "]"}], ",", "DO"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "nOrb"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", 
         RowBox[{"n", "+", "1"}], ",", "nOrb"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"U1", "~", "nc", "~", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"n", "\[NotEqual]", "m"}], ",", 
         RowBox[{
          RowBox[{"number", "[", 
           RowBox[{
            RowBox[{"d", "[", "n", "]"}], ",", "UP"}], "]"}], "~", "nc", "~", 
          RowBox[{"number", "[", 
           RowBox[{
            RowBox[{"d", "[", "m", "]"}], ",", "DO"}], "]"}]}], ",", "0"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "nOrb"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "nOrb"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"J", " ", 
     RowBox[{"(", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"exchange", "[", 
          RowBox[{
           RowBox[{"d", "[", "n", "]"}], ",", 
           RowBox[{"d", "[", "m", "]"}]}], "]"}], "+", 
         RowBox[{"pairing", "[", 
          RowBox[{
           RowBox[{"d", "[", "n", "]"}], ",", 
           RowBox[{"d", "[", "m", "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "nOrb"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"n", "+", "1"}], ",", "nOrb"}], "}"}]}], "]"}], ")"}]}]}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"H", "=", "Hint"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"res1", "=", 
   RowBox[{"sumFullSimplify", "[", 
    RowBox[{"komutator", "[", 
     RowBox[{"H", ",", 
      RowBox[{"d", "[", 
       RowBox[{"AN", ",", "1", ",", "UP"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"res2", "=", 
   RowBox[{"komutator", "[", 
    RowBox[{"H", ",", "res1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["G", "2"], "=", 
   RowBox[{"antikomutator", "[", 
    RowBox[{"res2", ",", 
     RowBox[{"d", "[", 
      RowBox[{"CR", ",", "1", ",", "UP"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(G\), \(2\)]\)=\>\"", ",", 
    RowBox[{"sumFullSimplify", "[", 
     SubscriptBox["G", "2"], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalSigma]", "\[Infinity]"], "=", 
   RowBox[{"-", 
    RowBox[{"antikomutator", "[", 
     RowBox[{"res1", ",", 
      RowBox[{"d", "[", 
       RowBox[{"CR", ",", "1", ",", "UP"}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[CapitalSigma]\), \(\[Infinity]\)]\)=\>\"", ",", 
    RowBox[{"sumFullSimplify", "[", 
     SubscriptBox["\[CapitalSigma]", "\[Infinity]"], "]"}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.51031598528714*^9, 3.510316020742398*^9}, {
   3.510316514325821*^9, 3.510316725207428*^9}, {3.510317180389243*^9, 
   3.510317207830034*^9}, {3.510317239853644*^9, 3.510317242152402*^9}, {
   3.510317363398096*^9, 3.510317364112014*^9}, {3.510319534451267*^9, 
   3.510319569015196*^9}, {3.510331663220395*^9, 3.510331667237956*^9}, {
   3.5182631212170763`*^9, 3.518263167139955*^9}, {3.518263300638493*^9, 
   3.5182633189083853`*^9}, 3.51826337354559*^9, {3.518533487694161*^9, 
   3.518533553810376*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(G\\), \\(2\\)]\\)=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["J", "2"], "+", 
       SuperscriptBox["U", "2"]}], ")"}], " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["J", "2"], "+", 
       SuperscriptBox["U1", "2"]}], ")"}], " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"J", "-", "U1"}], ")"}], "2"], " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"J", " ", 
        RowBox[{"(", 
         RowBox[{"J", "+", "U", "-", 
          RowBox[{"2", " ", "U1"}]}], ")"}], " ", 
        RowBox[{
         TagBox[
          StyleBox[
           InterpretationBox[
            SubsuperscriptBox["d", 
             RowBox[{"1", 
              TagBox[
               StyleBox["\<\"\[DownArrow]\"\>",
                FontColor->RGBColor[0, 0, 1]],
               
               StyleForm[#, FontColor -> 
                RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
            Subsuperscript[Sneg`d, 
             RowBox[{1, 
               StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
             "\[Dagger]"],
            Editable->False],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm], 
         StyleBox["\[CenterDot]",
          FontColor->RGBColor[0, 1, 0]], 
         TagBox[
          StyleBox[
           InterpretationBox[
            SubsuperscriptBox["d", 
             RowBox[{"1", 
              TagBox[
               StyleBox["\<\"\[DoubleUpArrow]\"\>",
                FontColor->RGBColor[1, 0, 0]],
               
               StyleForm[#, FontColor -> 
                RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
            Subsuperscript[Sneg`d, 
             RowBox[{1, 
               StyleForm[
               "\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
             "\[Dagger]"],
            Editable->False],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm], 
         StyleBox["\[CenterDot]",
          FontColor->RGBColor[0, 1, 0]], 
         TagBox[
          StyleBox[
           InterpretationBox[
            SubsuperscriptBox["d", 
             RowBox[{"2", 
              TagBox[
               StyleBox["\<\"\[DownArrow]\"\>",
                FontColor->RGBColor[0, 0, 1]],
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
            Subsuperscript[Sneg`d, 
             RowBox[{2, 
               StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
             ""],
            Editable->False],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm], 
         StyleBox["\[CenterDot]",
          FontColor->RGBColor[0, 1, 0]], 
         TagBox[
          StyleBox[
           InterpretationBox[
            SubsuperscriptBox["d", 
             RowBox[{"2", 
              TagBox[
               StyleBox["\<\"\[DoubleUpArrow]\"\>",
                FontColor->RGBColor[1, 0, 0]],
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
            Subsuperscript[Sneg`d, 
             RowBox[{2, 
               StyleForm[
               "\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
            Editable->False],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm]}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["J", "2"]}], "+", 
          RowBox[{"U", " ", "U1"}]}], ")"}], " ", 
        RowBox[{
         TagBox[
          StyleBox[
           InterpretationBox[
            SubsuperscriptBox["d", 
             RowBox[{"1", 
              TagBox[
               StyleBox["\<\"\[DownArrow]\"\>",
                FontColor->RGBColor[0, 0, 1]],
               
               StyleForm[#, FontColor -> 
                RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
            Subsuperscript[Sneg`d, 
             RowBox[{1, 
               StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
             "\[Dagger]"],
            Editable->False],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm], 
         StyleBox["\[CenterDot]",
          FontColor->RGBColor[0, 1, 0]], 
         TagBox[
          StyleBox[
           InterpretationBox[
            SubsuperscriptBox["d", 
             RowBox[{"2", 
              TagBox[
               StyleBox["\<\"\[DownArrow]\"\>",
                FontColor->RGBColor[0, 0, 1]],
               
               StyleForm[#, FontColor -> 
                RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
            Subsuperscript[Sneg`d, 
             RowBox[{2, 
               StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
             "\[Dagger]"],
            Editable->False],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm], 
         StyleBox["\[CenterDot]",
          FontColor->RGBColor[0, 1, 0]], 
         TagBox[
          StyleBox[
           InterpretationBox[
            SubsuperscriptBox["d", 
             RowBox[{"1", 
              TagBox[
               StyleBox["\<\"\[DownArrow]\"\>",
                FontColor->RGBColor[0, 0, 1]],
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
            Subsuperscript[Sneg`d, 
             RowBox[{1, 
               StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
             ""],
            Editable->False],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm], 
         StyleBox["\[CenterDot]",
          FontColor->RGBColor[0, 1, 0]], 
         TagBox[
          StyleBox[
           InterpretationBox[
            SubsuperscriptBox["d", 
             RowBox[{"2", 
              TagBox[
               StyleBox["\<\"\[DownArrow]\"\>",
                FontColor->RGBColor[0, 0, 1]],
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
            Subsuperscript[Sneg`d, 
             RowBox[{2, 
               StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
             ""],
            Editable->False],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm]}]}], "+", 
       RowBox[{"U", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "J"}], "+", "U1"}], ")"}], " ", 
        RowBox[{
         TagBox[
          StyleBox[
           InterpretationBox[
            SubsuperscriptBox["d", 
             RowBox[{"1", 
              TagBox[
               StyleBox["\<\"\[DownArrow]\"\>",
                FontColor->RGBColor[0, 0, 1]],
               
               StyleForm[#, FontColor -> 
                RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
            Subsuperscript[Sneg`d, 
             RowBox[{1, 
               StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
             "\[Dagger]"],
            Editable->False],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm], 
         StyleBox["\[CenterDot]",
          FontColor->RGBColor[0, 1, 0]], 
         TagBox[
          StyleBox[
           InterpretationBox[
            SubsuperscriptBox["d", 
             RowBox[{"2", 
              TagBox[
               StyleBox["\<\"\[DoubleUpArrow]\"\>",
                FontColor->RGBColor[1, 0, 0]],
               
               StyleForm[#, FontColor -> 
                RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
            Subsuperscript[Sneg`d, 
             RowBox[{2, 
               StyleForm[
               "\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
             "\[Dagger]"],
            Editable->False],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm], 
         StyleBox["\[CenterDot]",
          FontColor->RGBColor[0, 1, 0]], 
         TagBox[
          StyleBox[
           InterpretationBox[
            SubsuperscriptBox["d", 
             RowBox[{"1", 
              TagBox[
               StyleBox["\<\"\[DownArrow]\"\>",
                FontColor->RGBColor[0, 0, 1]],
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
            Subsuperscript[Sneg`d, 
             RowBox[{1, 
               StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
             ""],
            Editable->False],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm], 
         StyleBox["\[CenterDot]",
          FontColor->RGBColor[0, 1, 0]], 
         TagBox[
          StyleBox[
           InterpretationBox[
            SubsuperscriptBox["d", 
             RowBox[{"2", 
              TagBox[
               StyleBox["\<\"\[DoubleUpArrow]\"\>",
                FontColor->RGBColor[1, 0, 0]],
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
            Subsuperscript[Sneg`d, 
             RowBox[{2, 
               StyleForm[
               "\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
            Editable->False],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm]}]}], "+", 
       RowBox[{"J", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "J"}], "+", "U"}], ")"}], " ", 
        RowBox[{
         TagBox[
          StyleBox[
           InterpretationBox[
            SubsuperscriptBox["d", 
             RowBox[{"1", 
              TagBox[
               StyleBox["\<\"\[DoubleUpArrow]\"\>",
                FontColor->RGBColor[1, 0, 0]],
               
               StyleForm[#, FontColor -> 
                RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
            Subsuperscript[Sneg`d, 
             RowBox[{1, 
               StyleForm[
               "\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
             "\[Dagger]"],
            Editable->False],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm], 
         StyleBox["\[CenterDot]",
          FontColor->RGBColor[0, 1, 0]], 
         TagBox[
          StyleBox[
           InterpretationBox[
            SubsuperscriptBox["d", 
             RowBox[{"2", 
              TagBox[
               StyleBox["\<\"\[DownArrow]\"\>",
                FontColor->RGBColor[0, 0, 1]],
               
               StyleForm[#, FontColor -> 
                RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
            Subsuperscript[Sneg`d, 
             RowBox[{2, 
               StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
             "\[Dagger]"],
            Editable->False],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm], 
         StyleBox["\[CenterDot]",
          FontColor->RGBColor[0, 1, 0]], 
         TagBox[
          StyleBox[
           InterpretationBox[
            SubsuperscriptBox["d", 
             RowBox[{"1", 
              TagBox[
               StyleBox["\<\"\[DownArrow]\"\>",
                FontColor->RGBColor[0, 0, 1]],
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
            Subsuperscript[Sneg`d, 
             RowBox[{1, 
               StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
             ""],
            Editable->False],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm], 
         StyleBox["\[CenterDot]",
          FontColor->RGBColor[0, 1, 0]], 
         TagBox[
          StyleBox[
           InterpretationBox[
            SubsuperscriptBox["d", 
             RowBox[{"2", 
              TagBox[
               StyleBox["\<\"\[DoubleUpArrow]\"\>",
                FontColor->RGBColor[1, 0, 0]],
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
            Subsuperscript[Sneg`d, 
             RowBox[{2, 
               StyleForm[
               "\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
            Editable->False],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm]}]}], "+", 
       RowBox[{"U1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "J"}], "+", "U1"}], ")"}], " ", 
        RowBox[{
         TagBox[
          StyleBox[
           InterpretationBox[
            SubsuperscriptBox["d", 
             RowBox[{"2", 
              TagBox[
               StyleBox["\<\"\[DownArrow]\"\>",
                FontColor->RGBColor[0, 0, 1]],
               
               StyleForm[#, FontColor -> 
                RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
            Subsuperscript[Sneg`d, 
             RowBox[{2, 
               StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
             "\[Dagger]"],
            Editable->False],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm], 
         StyleBox["\[CenterDot]",
          FontColor->RGBColor[0, 1, 0]], 
         TagBox[
          StyleBox[
           InterpretationBox[
            SubsuperscriptBox["d", 
             RowBox[{"2", 
              TagBox[
               StyleBox["\<\"\[DoubleUpArrow]\"\>",
                FontColor->RGBColor[1, 0, 0]],
               
               StyleForm[#, FontColor -> 
                RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
            Subsuperscript[Sneg`d, 
             RowBox[{2, 
               StyleForm[
               "\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
             "\[Dagger]"],
            Editable->False],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm], 
         StyleBox["\[CenterDot]",
          FontColor->RGBColor[0, 1, 0]], 
         TagBox[
          StyleBox[
           InterpretationBox[
            SubsuperscriptBox["d", 
             RowBox[{"2", 
              TagBox[
               StyleBox["\<\"\[DownArrow]\"\>",
                FontColor->RGBColor[0, 0, 1]],
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
            Subsuperscript[Sneg`d, 
             RowBox[{2, 
               StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
             ""],
            Editable->False],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm], 
         StyleBox["\[CenterDot]",
          FontColor->RGBColor[0, 1, 0]], 
         TagBox[
          StyleBox[
           InterpretationBox[
            SubsuperscriptBox["d", 
             RowBox[{"2", 
              TagBox[
               StyleBox["\<\"\[DoubleUpArrow]\"\>",
                FontColor->RGBColor[1, 0, 0]],
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
            Subsuperscript[Sneg`d, 
             RowBox[{2, 
               StyleForm[
               "\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], ""],
            Editable->False],
           ScriptSizeMultipliers->1,
           ScriptBaselineShifts->{1, 1}],
          DisplayForm]}]}]}], ")"}]}]}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(G\), \(2\)]\)=", ($CellContext`J^2 + Sneg`U^2) Sneg`nc[
      Sneg`d[0, 1, 0], 
      Sneg`d[1, 1, 0]] + ($CellContext`J^2 + $CellContext`U1^2) Sneg`nc[
      Sneg`d[0, 2, 0], 
      Sneg`d[1, 2, 0]] + ($CellContext`J - $CellContext`U1)^2 Sneg`nc[
      Sneg`d[0, 2, 1], 
      Sneg`d[1, 2, 1]] - 
   2 (($CellContext`J ($CellContext`J + Sneg`U - 2 $CellContext`U1)) Sneg`nc[
       Sneg`d[0, 1, 0], 
       Sneg`d[0, 1, 1], 
       Sneg`d[1, 2, 0], 
       Sneg`d[1, 2, 1]] + (-$CellContext`J^2 + Sneg`U $CellContext`U1) Sneg`nc[
       Sneg`d[0, 1, 0], 
       Sneg`d[0, 2, 0], 
       Sneg`d[1, 1, 0], 
       Sneg`d[1, 2, 0]] + (Sneg`U (-$CellContext`J + $CellContext`U1)) Sneg`nc[
       Sneg`d[0, 1, 0], 
       Sneg`d[0, 2, 1], 
       Sneg`d[1, 1, 0], 
       Sneg`d[1, 2, 1]] + ($CellContext`J (-$CellContext`J + Sneg`U)) Sneg`nc[
       Sneg`d[0, 1, 1], 
       Sneg`d[0, 2, 0], 
       Sneg`d[1, 1, 0], 
       Sneg`d[
       1, 2, 1]] + ($CellContext`U1 (-$CellContext`J + $CellContext`U1)) 
     Sneg`nc[
       Sneg`d[0, 2, 0], 
       Sneg`d[0, 2, 1], 
       Sneg`d[1, 2, 0], 
       Sneg`d[1, 2, 1]])],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5185335378399763`*^9, 3.5185335564836493`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalSigma]\\), \
\\(\[Infinity]\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"U", " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "+", 
    RowBox[{"U1", " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "J"}], "+", "U1"}], ")"}], " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}]}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(\[CapitalSigma]\), \(\[Infinity]\)]\)=", 
   Sneg`U Sneg`nc[
      Sneg`d[0, 1, 0], 
      Sneg`d[1, 1, 0]] + $CellContext`U1 Sneg`nc[
      Sneg`d[0, 2, 0], 
      Sneg`d[1, 2, 0]] + (-$CellContext`J + $CellContext`U1) Sneg`nc[
      Sneg`d[0, 2, 1], 
      Sneg`d[1, 2, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.5185335378399763`*^9, 3.518533556642144*^9}}]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["\n\n\nExample: 3-band model", "Subsection"]], "Text",
 CellChangeTimes->{{3.518263383096738*^9, 3.518263429484169*^9}, {
  3.518533612437831*^9, 3.518533630845779*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nOrb", "=", "3"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Hint", "=", 
   RowBox[{
    RowBox[{"U", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"hubbard", "[", 
        RowBox[{"d", "[", "n", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "nOrb"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"U1", "-", "J"}], ")"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"number", "[", 
         RowBox[{
          RowBox[{"d", "[", "n", "]"}], ",", "UP"}], "]"}], "~", "nc", "~", 
        RowBox[{"number", "[", 
         RowBox[{
          RowBox[{"d", "[", "m", "]"}], ",", "UP"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "nOrb"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", 
         RowBox[{"n", "+", "1"}], ",", "nOrb"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"U1", "-", "J"}], ")"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"number", "[", 
         RowBox[{
          RowBox[{"d", "[", "n", "]"}], ",", "DO"}], "]"}], "~", "nc", "~", 
        RowBox[{"number", "[", 
         RowBox[{
          RowBox[{"d", "[", "m", "]"}], ",", "DO"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "nOrb"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", 
         RowBox[{"n", "+", "1"}], ",", "nOrb"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"U1", "~", "nc", "~", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"n", "\[NotEqual]", "m"}], ",", 
         RowBox[{
          RowBox[{"number", "[", 
           RowBox[{
            RowBox[{"d", "[", "n", "]"}], ",", "UP"}], "]"}], "~", "nc", "~", 
          RowBox[{"number", "[", 
           RowBox[{
            RowBox[{"d", "[", "m", "]"}], ",", "DO"}], "]"}]}], ",", "0"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "nOrb"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "nOrb"}], "}"}]}], "]"}]}], "-", 
    RowBox[{"J", " ", 
     RowBox[{"(", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"exchange", "[", 
          RowBox[{
           RowBox[{"d", "[", "n", "]"}], ",", 
           RowBox[{"d", "[", "m", "]"}]}], "]"}], "+", 
         RowBox[{"pairing", "[", 
          RowBox[{
           RowBox[{"d", "[", "n", "]"}], ",", 
           RowBox[{"d", "[", "m", "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "nOrb"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"n", "+", "1"}], ",", "nOrb"}], "}"}]}], "]"}], ")"}]}]}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"H", "=", "Hint"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"res1", "=", 
   RowBox[{"sumFullSimplify", "[", 
    RowBox[{"komutator", "[", 
     RowBox[{"H", ",", 
      RowBox[{"d", "[", 
       RowBox[{"AN", ",", "1", ",", "UP"}], "]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"res2", "=", 
   RowBox[{"komutator", "[", 
    RowBox[{"H", ",", "res1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["G", "2"], "=", 
   RowBox[{"antikomutator", "[", 
    RowBox[{"res2", ",", 
     RowBox[{"d", "[", 
      RowBox[{"CR", ",", "1", ",", "UP"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<\!\(\*SubscriptBox[\(G\), \(2\)]\)=\>\"", ",", 
    RowBox[{"sumFullSimplify", "[", 
     SubscriptBox["G", "2"], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalSigma]", "\[Infinity]"], "=", 
   RowBox[{"-", 
    RowBox[{"antikomutator", "[", 
     RowBox[{"res1", ",", 
      RowBox[{"d", "[", 
       RowBox[{"CR", ",", "1", ",", "UP"}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<\!\(\*SubscriptBox[\(\[CapitalSigma]\), \(\[Infinity]\)]\)=\>\"", ",", 
    RowBox[{"sumFullSimplify", "[", 
     SubscriptBox["\[CapitalSigma]", "\[Infinity]"], "]"}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5103295070695*^9, 3.510329515097812*^9}, {
   3.510329569779818*^9, 3.51032957606614*^9}, {3.510329778870173*^9, 
   3.510329779605756*^9}, {3.510330942914632*^9, 3.510331009240819*^9}, {
   3.510331144391553*^9, 3.510331190739059*^9}, {3.510331242648063*^9, 
   3.510331282327127*^9}, {3.510331343613823*^9, 3.51033135397445*^9}, {
   3.510331427121528*^9, 3.510331503369107*^9}, {3.510331634360654*^9, 
   3.51033164669793*^9}, {3.51033172077475*^9, 3.510331776098347*^9}, {
   3.510331807725482*^9, 3.510331820271318*^9}, 3.510331865945084*^9, {
   3.510331994323152*^9, 3.510331995238859*^9}, {3.5177447949098463`*^9, 
   3.5177448317163267`*^9}, {3.517841020986381*^9, 3.517841040517364*^9}, {
   3.518263238518119*^9, 3.5182632433697844`*^9}, {3.518263377300343*^9, 
   3.518263396504375*^9}, 3.518533569095859*^9, 3.520428602789551*^9, 
   3.520428980458995*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(G\\), \\(2\\)]\\)=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["J", "2"]}], "+", 
       SuperscriptBox["U", "2"]}], ")"}], " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["J", "2"], "+", 
       SuperscriptBox["U1", "2"]}], ")"}], " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"J", "-", "U1"}], ")"}], "2"], " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["J", "2"], "+", 
       SuperscriptBox["U1", "2"]}], ")"}], " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"J", "-", "U1"}], ")"}], "2"], " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "-", 
    RowBox[{"2", " ", "J", " ", 
     RowBox[{"(", 
      RowBox[{"J", "+", "U", "-", 
       RowBox[{"2", " ", "U1"}]}], ")"}], " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["J", "2"], " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "-", 
    RowBox[{"2", " ", "J", " ", "U", " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "+", 
    RowBox[{"4", " ", "J", " ", "U1", " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["J", "2"], " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "-", 
    RowBox[{"2", " ", "U", " ", "U1", " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "+", 
    RowBox[{"2", " ", "J", " ", "U", " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "-", 
    RowBox[{"2", " ", "U", " ", "U1", " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["J", "2"], " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "-", 
    RowBox[{"2", " ", "U", " ", "U1", " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "+", 
    RowBox[{"2", " ", "J", " ", "U", " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "-", 
    RowBox[{"2", " ", "U", " ", "U1", " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["J", "2"], " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "-", 
    RowBox[{"2", " ", "J", " ", "U", " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["J", "2"], " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "-", 
    RowBox[{"2", " ", "J", " ", "U", " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "+", 
    RowBox[{"2", " ", "J", " ", "U1", " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["U1", "2"], " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "-", 
    RowBox[{
     SuperscriptBox["J", "2"], " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["U1", "2"], " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "+", 
    RowBox[{"2", " ", "J", " ", "U1", " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["U1", "2"], " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "-", 
    RowBox[{
     SuperscriptBox["J", "2"], " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "-", 
    RowBox[{
     SuperscriptBox["J", "2"], " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "+", 
    RowBox[{"2", " ", "J", " ", "U1", " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["U1", "2"], " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["J", "2"], " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "+", 
    RowBox[{"4", " ", "J", " ", "U1", " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["U1", "2"], " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "-", 
    RowBox[{
     SuperscriptBox["J", "2"], " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"J", "-", "U1"}], ")"}], " ", "U1", " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}]}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(G\), \(2\)]\)=", (2 $CellContext`J^2 + Sneg`U^2) 
    Sneg`nc[
      Sneg`d[0, 1, 0], 
      Sneg`d[1, 1, 0]] + ($CellContext`J^2 + $CellContext`U1^2) Sneg`nc[
      Sneg`d[0, 2, 0], 
      Sneg`d[1, 2, 0]] + ($CellContext`J - $CellContext`U1)^2 Sneg`nc[
      Sneg`d[0, 2, 1], 
      Sneg`d[1, 2, 1]] + ($CellContext`J^2 + $CellContext`U1^2) Sneg`nc[
      Sneg`d[0, 3, 0], 
      Sneg`d[1, 3, 0]] + ($CellContext`J - $CellContext`U1)^2 Sneg`nc[
      Sneg`d[0, 3, 1], 
      Sneg`d[1, 3, 1]] - ((2 $CellContext`J) ($CellContext`J + Sneg`U - 
     2 $CellContext`U1)) Sneg`nc[
     Sneg`d[0, 1, 0], 
     Sneg`d[0, 1, 1], 
     Sneg`d[1, 2, 0], 
     Sneg`d[1, 2, 1]] - (2 $CellContext`J^2) Sneg`nc[
     Sneg`d[0, 1, 0], 
     Sneg`d[0, 1, 1], 
     Sneg`d[1, 3, 0], 
     Sneg`d[1, 3, 1]] - ((2 $CellContext`J) Sneg`U) Sneg`nc[
     Sneg`d[0, 1, 0], 
     Sneg`d[0, 1, 1], 
     Sneg`d[1, 3, 0], 
     Sneg`d[1, 3, 1]] + ((4 $CellContext`J) $CellContext`U1) Sneg`nc[
      Sneg`d[0, 1, 0], 
      Sneg`d[0, 1, 1], 
      Sneg`d[1, 3, 0], 
      Sneg`d[1, 3, 1]] + (2 $CellContext`J^2) Sneg`nc[
      Sneg`d[0, 1, 0], 
      Sneg`d[0, 2, 0], 
      Sneg`d[1, 1, 0], 
      Sneg`d[1, 2, 0]] - ((2 Sneg`U) $CellContext`U1) Sneg`nc[
     Sneg`d[0, 1, 0], 
     Sneg`d[0, 2, 0], 
     Sneg`d[1, 1, 0], 
     Sneg`d[1, 2, 0]] + ((2 $CellContext`J) Sneg`U) Sneg`nc[
      Sneg`d[0, 1, 0], 
      Sneg`d[0, 2, 1], 
      Sneg`d[1, 1, 0], 
      Sneg`d[1, 2, 1]] - ((2 Sneg`U) $CellContext`U1) Sneg`nc[
     Sneg`d[0, 1, 0], 
     Sneg`d[0, 2, 1], 
     Sneg`d[1, 1, 0], 
     Sneg`d[1, 2, 1]] + (2 $CellContext`J^2) Sneg`nc[
      Sneg`d[0, 1, 0], 
      Sneg`d[0, 3, 0], 
      Sneg`d[1, 1, 0], 
      Sneg`d[1, 3, 0]] - ((2 Sneg`U) $CellContext`U1) Sneg`nc[
     Sneg`d[0, 1, 0], 
     Sneg`d[0, 3, 0], 
     Sneg`d[1, 1, 0], 
     Sneg`d[1, 3, 0]] + ((2 $CellContext`J) Sneg`U) Sneg`nc[
      Sneg`d[0, 1, 0], 
      Sneg`d[0, 3, 1], 
      Sneg`d[1, 1, 0], 
      Sneg`d[1, 3, 1]] - ((2 Sneg`U) $CellContext`U1) Sneg`nc[
     Sneg`d[0, 1, 0], 
     Sneg`d[0, 3, 1], 
     Sneg`d[1, 1, 0], 
     Sneg`d[1, 3, 1]] + (2 $CellContext`J^2) Sneg`nc[
      Sneg`d[0, 1, 1], 
      Sneg`d[0, 2, 0], 
      Sneg`d[1, 1, 0], 
      Sneg`d[1, 2, 1]] - ((2 $CellContext`J) Sneg`U) Sneg`nc[
     Sneg`d[0, 1, 1], 
     Sneg`d[0, 2, 0], 
     Sneg`d[1, 1, 0], 
     Sneg`d[1, 2, 1]] + (2 $CellContext`J^2) Sneg`nc[
      Sneg`d[0, 1, 1], 
      Sneg`d[0, 3, 0], 
      Sneg`d[1, 1, 0], 
      Sneg`d[1, 3, 1]] - ((2 $CellContext`J) Sneg`U) Sneg`nc[
     Sneg`d[0, 1, 1], 
     Sneg`d[0, 3, 0], 
     Sneg`d[1, 1, 0], 
     Sneg`d[1, 3, 1]] + ((2 $CellContext`J) $CellContext`U1) Sneg`nc[
      Sneg`d[0, 2, 0], 
      Sneg`d[0, 2, 1], 
      Sneg`d[1, 2, 0], 
      Sneg`d[1, 2, 1]] - (2 $CellContext`U1^2) Sneg`nc[
     Sneg`d[0, 2, 0], 
     Sneg`d[0, 2, 1], 
     Sneg`d[1, 2, 0], 
     Sneg`d[1, 2, 1]] - $CellContext`J^2 Sneg`nc[
     Sneg`d[0, 2, 0], 
     Sneg`d[0, 2, 1], 
     Sneg`d[1, 3, 0], 
     Sneg`d[1, 3, 1]] - (2 $CellContext`U1^2) Sneg`nc[
     Sneg`d[0, 2, 0], 
     Sneg`d[0, 3, 0], 
     Sneg`d[1, 2, 0], 
     Sneg`d[1, 3, 0]] + ((2 $CellContext`J) $CellContext`U1) Sneg`nc[
      Sneg`d[0, 2, 0], 
      Sneg`d[0, 3, 1], 
      Sneg`d[1, 2, 0], 
      Sneg`d[1, 3, 1]] - (2 $CellContext`U1^2) Sneg`nc[
     Sneg`d[0, 2, 0], 
     Sneg`d[0, 3, 1], 
     Sneg`d[1, 2, 0], 
     Sneg`d[1, 3, 1]] - $CellContext`J^2 Sneg`nc[
     Sneg`d[0, 2, 0], 
     Sneg`d[0, 3, 1], 
     Sneg`d[1, 2, 1], 
     Sneg`d[1, 3, 0]] - $CellContext`J^2 Sneg`nc[
     Sneg`d[0, 2, 1], 
     Sneg`d[0, 3, 0], 
     Sneg`d[1, 2, 0], 
     Sneg`d[1, 3, 1]] + ((2 $CellContext`J) $CellContext`U1) Sneg`nc[
      Sneg`d[0, 2, 1], 
      Sneg`d[0, 3, 0], 
      Sneg`d[1, 2, 1], 
      Sneg`d[1, 3, 0]] - (2 $CellContext`U1^2) Sneg`nc[
     Sneg`d[0, 2, 1], 
     Sneg`d[0, 3, 0], 
     Sneg`d[1, 2, 1], 
     Sneg`d[1, 3, 0]] - (2 $CellContext`J^2) Sneg`nc[
     Sneg`d[0, 2, 1], 
     Sneg`d[0, 3, 1], 
     Sneg`d[1, 2, 1], 
     Sneg`d[1, 3, 1]] + ((4 $CellContext`J) $CellContext`U1) Sneg`nc[
      Sneg`d[0, 2, 1], 
      Sneg`d[0, 3, 1], 
      Sneg`d[1, 2, 1], 
      Sneg`d[1, 3, 1]] - (2 $CellContext`U1^2) Sneg`nc[
     Sneg`d[0, 2, 1], 
     Sneg`d[0, 3, 1], 
     Sneg`d[1, 2, 1], 
     Sneg`d[1, 3, 1]] - $CellContext`J^2 Sneg`nc[
     Sneg`d[0, 3, 0], 
     Sneg`d[0, 3, 1], 
     Sneg`d[1, 2, 0], 
     Sneg`d[
     1, 2, 1]] + ((2 ($CellContext`J - $CellContext`U1)) $CellContext`U1) 
    Sneg`nc[
      Sneg`d[0, 3, 0], 
      Sneg`d[0, 3, 1], 
      Sneg`d[1, 3, 0], 
      Sneg`d[1, 3, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.518533576261613*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalSigma]\\), \
\\(\[Infinity]\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"U", " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"1", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{1, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "+", 
    RowBox[{"U1", " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "J"}], "+", "U1"}], ")"}], " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"2", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{2, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "+", 
    RowBox[{"U1", " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            
            StyleForm[#, FontColor -> 
             RGBColor[0, 0, 1]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DownArrow]\"\>",
             FontColor->RGBColor[0, 0, 1]],
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DownArrow]", FontColor -> RGBColor[0, 0, 1]]}], ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "J"}], "+", "U1"}], ")"}], " ", 
     RowBox[{
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            
            StyleForm[#, FontColor -> 
             RGBColor[1, 0, 0]]& ]}], "\<\"\[Dagger]\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          "\[Dagger]"],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        InterpretationBox[
         SubsuperscriptBox["d", 
          RowBox[{"3", 
           TagBox[
            StyleBox["\<\"\[DoubleUpArrow]\"\>",
             FontColor->RGBColor[1, 0, 0]],
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\<\"\"\>"],
         Subsuperscript[Sneg`d, 
          RowBox[{3, 
            StyleForm["\[DoubleUpArrow]", FontColor -> RGBColor[1, 0, 0]]}], 
          ""],
         Editable->False],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}]}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[\(\[CapitalSigma]\), \(\[Infinity]\)]\)=", 
   Sneg`U Sneg`nc[
      Sneg`d[0, 1, 0], 
      Sneg`d[1, 1, 0]] + $CellContext`U1 Sneg`nc[
      Sneg`d[0, 2, 0], 
      Sneg`d[1, 2, 0]] + (-$CellContext`J + $CellContext`U1) Sneg`nc[
      Sneg`d[0, 2, 1], 
      Sneg`d[1, 2, 1]] + $CellContext`U1 Sneg`nc[
      Sneg`d[0, 3, 0], 
      Sneg`d[1, 3, 0]] + (-$CellContext`J + $CellContext`U1) Sneg`nc[
      Sneg`d[0, 3, 1], 
      Sneg`d[1, 3, 1]]],
  Editable->False]], "Print",
 CellChangeTimes->{3.5185335764664373`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1276, 972},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"7.0 for Linux x86 (64-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 282, 5, 197, "Title"],
Cell[852, 29, 242, 6, 47, "Text"],
Cell[CellGroupData[{
Cell[1119, 39, 97, 1, 73, "Section"],
Cell[1219, 42, 369, 7, 29, "Text"],
Cell[1591, 51, 241, 4, 29, "Text"],
Cell[1835, 57, 182, 4, 31, "Input"],
Cell[2020, 63, 124, 2, 29, "Text"],
Cell[CellGroupData[{
Cell[2169, 69, 117, 2, 31, "Input"],
Cell[2289, 73, 192, 3, 24, "Print"],
Cell[2484, 78, 233, 4, 31, "Output"]
}, Open  ]],
Cell[2732, 85, 204, 4, 29, "Text"],
Cell[2939, 91, 154, 4, 52, "Input"],
Cell[3096, 97, 242, 4, 29, "Text"],
Cell[3341, 103, 159, 3, 31, "Input"],
Cell[3503, 108, 208, 4, 29, "Text"],
Cell[3714, 114, 2090, 59, 92, "Input"],
Cell[5807, 175, 159, 2, 29, "Text"],
Cell[5969, 179, 305, 7, 72, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6311, 191, 146, 2, 73, "Section"],
Cell[6460, 195, 4457, 109, 377, "Text"],
Cell[10920, 306, 265, 3, 77, "Text"],
Cell[11188, 311, 1220, 19, 65, "Text"],
Cell[12411, 332, 2865, 86, 112, "Input"],
Cell[15279, 420, 511, 12, 29, "Text"],
Cell[CellGroupData[{
Cell[15815, 436, 226, 6, 31, "Input"],
Cell[16044, 444, 36254, 1145, 84, "Output"]
}, Open  ]],
Cell[52313, 1592, 444, 14, 29, "Text"],
Cell[CellGroupData[{
Cell[52782, 1610, 115, 3, 31, "Input"],
Cell[52900, 1615, 59456, 1339, 270, "Output"]
}, Open  ]],
Cell[112371, 2957, 823, 22, 31, "Text"],
Cell[CellGroupData[{
Cell[113219, 2983, 441, 12, 52, "Input"],
Cell[113663, 2997, 302160, 9617, 516, "Output"]
}, Open  ]],
Cell[415838, 12617, 608, 18, 31, "Text"],
Cell[CellGroupData[{
Cell[416471, 12639, 483, 14, 52, "Input"],
Cell[416957, 12655, 179315, 5698, 324, "Output"]
}, Open  ]],
Cell[596287, 18356, 247, 7, 29, "Text"],
Cell[CellGroupData[{
Cell[596559, 18367, 488, 13, 52, "Input"],
Cell[597050, 18382, 16701, 511, 36, "Output"]
}, Open  ]],
Cell[613766, 18896, 240, 3, 77, "Text"],
Cell[CellGroupData[{
Cell[614031, 18903, 4760, 134, 232, "Input"],
Cell[CellGroupData[{
Cell[618816, 19041, 1602, 48, 29, "Print"],
Cell[620421, 19091, 1625, 49, 29, "Print"]
}, Open  ]]
}, Open  ]],
Cell[622073, 19144, 191, 2, 77, "Text"],
Cell[CellGroupData[{
Cell[622289, 19150, 4712, 134, 232, "Input"],
Cell[CellGroupData[{
Cell[627026, 19288, 20550, 590, 53, "Print"],
Cell[647579, 19880, 4517, 136, 29, "Print"]
}, Open  ]]
}, Open  ]],
Cell[652123, 20020, 192, 2, 99, "Text"],
Cell[CellGroupData[{
Cell[652340, 20026, 5072, 139, 232, "Input"],
Cell[CellGroupData[{
Cell[657437, 20169, 93666, 2826, 149, "Print"],
Cell[751106, 22997, 7326, 222, 29, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

